Go-Oracle: Automated Test Oracle for Go Concurrency Bugs

The Go programming language has gained significant traction for developing software, especially in various infrastructure systems. Nonetheless, concurrency bugs have become a prevalent issue within Go, presenting a unique challenge due to the language's dual concurrency mechanisms-communicating sequential processes and shared memory. Detecting concurrency bugs and accurately classifying program executions as pass or fail presents an immense challenge, even for domain experts. We conducted a survey with expert developers at Bytedance that confirmed this challenge. Our work seeks to address the test oracle problem for Go programs, to automatically classify test executions as pass or fail. This problem has not been investigated in the literature for Go programs owing to its distinctive programming model. Our approach involves collecting both passing and failing execution traces from various subject Go programs. We capture a comprehensive array of execution events using the native Go execution tracer. Subsequently, we preprocess and encode these traces before training a transformer-based neural network to effectively classify the traces as either passing or failing. The evaluation of our approach encompasses 8 subject programs sourced from the GoBench repository. These subject programs are routinely used as benchmarks in an industry setting. Encouragingly, our test oracle, Go-Oracle, demonstrates high accuracies even when operating with a limited dataset, showcasing the efficacy and potential of our methodology. Developers at Bytedance strongly agreed that they would use the Go-Oracle tool over the current practice of manual inspections to classify tests for Go programs as pass or fail.

==> Go-survey_plot/Go-survey_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x1800 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "df = pd.read_csv('/Users/tongjie/Downloads/GoRoutines-Test Classification.csv')\n",
    "programs = {\n",
    "    'Kubernetes': 24,\n",
    "    'Cockroach': 30,\n",
    "    'Etcd': 12,\n",
    "    'Serving': 7,\n",
    "    'Istio': 4,\n",
    "    'Grpc-go': 12,\n",
    "    'Docker (Moby)': 16,\n",
    "    'Syncthing': 2\n",
    "}\n",
    "fig, axes = plt.subplots(4, 2, figsize=(14, 18))\n",
    "fig.suptitle('Frequency of Difficulty Ratings by Developer for Go Subject Programs', fontsize=16)\n",
    "axes = axes.flatten()\n",
    "\n",
    "def plot_program_ratings(program_name, ax):\n",
    "    program_columns = [col for col in df.columns if program_name in col and 'rate the degree of difficulty' in col]\n",
    "    program_data = df[program_columns]\n",
    "    program_data_cleaned = program_data.apply(pd.to_numeric, errors='coerce')\n",
    "    frequency_per_tester = program_data_cleaned.apply(lambda row: row.value_counts(), axis=1).fillna(0)\n",
    "    for rating in range(1, 6):\n",
    "        if rating not in frequency_per_tester.columns:\n",
    "            frequency_per_tester[rating] = 0\n",
    "    frequency_per_tester = frequency_per_tester[[1, 2, 3, 4, 5]]\n",
    "    index = np.arange(len(frequency_per_tester))  \n",
    "    bar_height = 0.15  \n",
    "    opacity = 0.8  \n",
    "    colors = ['#4caf50', '#2196f3', '#ffeb3b', '#ff5722', '#9b59b6']  \n",
    "    for i, rating in enumerate(range(1, 6)):\n",
    "        ax.barh(index + i * bar_height, frequency_per_tester[rating], bar_height, label=f'Rating {rating}', color=colors[i], alpha=opacity)\n",
    "    ax.set_title(f'{program_name}', fontsize=12)\n",
    "    ax.set_xlabel('Frequency')\n",
    "    ax.set_yticks(index + 2 * bar_height)\n",
    "    ax.set_yticklabels([f'Developer {i+1}' for i in range(len(frequency_per_tester))])\n",
    "    ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))\n",
    "\n",
    "for i, (program_name, test_count) in enumerate(programs.items()):\n",
    "    plot_program_ratings(program_name, axes[i])\n",
    "legend_labels = ['1 = Very Easy', '2 = Easy', '3 = Medium', '4 = Hard', '5 = Very Hard']\n",
    "fig.legend(legend_labels, loc='lower center', ncol=5, fontsize=12, title='Difficulty Rating')\n",
    "plt.tight_layout(rect=[0, 0.05, 1, 0.96])  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

